Efficient algorithms for uniformly sampling four- and five-colorings of grid regions

A proper $q$-coloring of a graph assigns one of $q$ colors to each vertex so that adjacent vertices receive different colors, corresponding to the zero-temperature antiferromagnetic Potts model from statistical physics. On rectangular square-grid regions with free boundary, Glauber dynamics is known to mix rapidly for three colors and for every $q\ge 6$, while the cases $q=4$ and $q=5$ have remained open for about two decades. We give efficient algorithms for both, using a different method for each. For four colors we give a fully polynomial randomized approximation scheme (FPRAS) for the number of proper four-colorings of an arbitrary bipartite planar graph, and an efficient sampling algorithm. The class contains every finite subgraph of $\mathbb{Z}^2$: rectangular grids and grid domains with or without holes. On a simple graph with $N$ vertices, the counting algorithm achieves relative error $\delta$ in time $O(N^{13}\delta^{-2}\log^2(2N/\delta))$. The algorithm does not run a Markov chain on colorings directly. We use Rys' spin representation to show that the number of four-colorings equals $2^{N-M}$ times the partition function of a six-vertex model with weights $(2,1,1)$ on the medial graph, where $M$ is the number of edges, and we approximate this partition function with the recent FPRAS of Chen and Liu for counting the common bases of two matroids. For five colors we show that Glauber dynamics itself is rapidly mixing on rectangular grid regions. On an $h\times w$ rectangle with free boundary, a heat bath that resamples two adjacent rows at a time mixes in $O(s\log(n/\varepsilon))$ updates, where $n=hw$ and $s$ is the shorter side, and Glauber dynamics has inverse spectral gap $O(ns^3)$. The analysis rests on a coupling estimate for two-row strips that was checked by an integer verifier.

==> anc/README.txt <==
VERIFICATION OF THE TWO-ROW STRIP CERTIFICATE
===========================================

Paper: Efficient algorithms for sampling four- and five-colorings of grid regions

This directory contains the original C++ verifier and its full-workflow shell
script, together with a supplemental driver for checking one complete central
class in shards. The completed verification record for that class is given
below. All costs and reported bounds are computed using the verifier's integer
arithmetic and outward rounding.

1. FILES AND SCOPE
------------------

  transfer.hpp         Column states, exact arithmetic, transport calculations.
  half_strip.cpp       Builds and certifies a half-strip upper-bound table.
  center.cpp           Checks one class of opposite central pins.
  check.sh             Complete workflow for both tables and all three classes.
  check_sharded.py     Fresh two-wall table certification and all shards of b=2.
  README_verification.txt  This guide and the numerical verification record.
  verification/class_2_sharded/  Observed certification and shard logs.

The three C++ files and check.sh are unchanged from the supplied verifier.
check_sharded.py is an additional driver; it does not replace check.sh.

The full check.sh workflow compiles both C++ programs, certifies the two-wall
table with half_strip 5 0 and the one-wall table with half_strip 4 1, then checks
all three central representatives b=0, b=2, and b=5 without sharding. Here b=5
denotes the absent opposite pin.

The supplemental check_sharded.py workflow certifies a new two-wall table from
zero, then checks the complete central class b=2, representing opposite pins
2, 3, or 4. Its default is eight shards, run with at most eight concurrent
processes. It covers this entire class, not all three central classes.

2. REQUIREMENTS AND COMMANDS
---------------------------

The core verifier requires a C++17 compiler supporting the code's 128-bit
integer type and the -ftrapv option, such as a compatible GCC or Clang compiler.
check.sh additionally requires a POSIX shell. The supplemental driver requires
Python 3 and uses only the Python standard library.

From the project directory containing anc/:

  sh anc/check.sh
  python3 anc/check_sharded.py --stride 8 --jobs 8

From inside anc/:

  sh check.sh
  python3 check_sharded.py --stride 8 --jobs 8

These are separate commands: the first performs the full verifier workflow;
the second reproduces the supplemental complete sharded check of b=2.
No precomputed binary table or executable is required by either workflow.

check_sharded.py locates the C++ files beside the script, irrespective of the
working directory. It creates a new timestamped sharded-results-... directory
in the current working directory. To choose another new output directory:

  python3 anc/check_sharded.py --stride 8 --jobs 8 --output class2-results

The selected output directory must not already exist. Existing run records
are preserved. The output contains a snapshot of the inputs, compiled programs,
the newly certified two.bin table, compiler logs, half_two.log, one log per
shard, and summary.json with statuses, counts, bounds, commands, and hashes.
The --jobs option controls concurrency; lowering it does not change coverage.
The --stride option changes the partition, and the driver always runs every
offset for that stride. It rejects nonpositive jobs and strides outside
1 through 37,485 before invoking the central program.

Both workflows compile with:

  -std=c++17 -O3 -ftrapv

Assertions remain enabled, and the supplied header rejects NDEBUG. The
supplemental driver records the compiler version and hashes the source
snapshot, executables, certified table, and result logs. Source and table
hashes are checked again after the central computation.

The CXX environment variable selects the compiler executable for both
workflows; check_sharded.py also accepts --compiler. Pass an executable name
or path, without additional compiler flags.

3. COMPLETED SHARDED VERIFICATION RECORD
--------------------------------------

A complete check of central representative b=2 was performed with stride 8
and every offset 0 through 7. All eight shards exited with status zero and
printed a terminal PASS line. The observed results were:

  Offset  Stride  Canonical roots  Maximum accepted bound  Result
       0       8            4686                0.999962  PASS
       1       8            4686                0.999900  PASS
       2       8            4686                0.999928  PASS
       3       8            4686                0.999912  PASS
       4       8            4686                0.999928  PASS
       5       8            4685                0.999925  PASS
       6       8            4685                0.999961  PASS
       7       8            4685                0.999908  PASS
   TOTAL                   37485                0.999962  PASS

The overall bound is the maximum of the shard bounds, not their sum:

  999962 / 1000000 = 0.999962 < 0.999970 = 999970 / 1000000.

It is below the verifier's strict cutoff by 8 / 1000000 and agrees with the
unsharded check and the table in Appendix A.4. The certified two-wall input
table has 13,846 canonical length-5 prefixes; its successful certification
reached deficit zero at epoch 11, with maximum entry 1587253 / 1000000.

The numerical record above is supported by the completed sharded verification.
The accompanying verification/class_2_sharded/ directory identifies the
particular certification and complete sharded run retained with this package:

  half_two.log              Half-strip certification output.
  shard_00.log ... shard_07.log  Raw central-program outputs for all offsets.
  summary.json              Aggregate status, provenance, and per-shard data.

4. WHY THE SHARDED CHECK IS COMPLETE
-----------------------------------

center.cpp numbers canonical root cases consecutively after applying its
color-symmetry condition. A root with index k is assigned to offset k modulo
stride. Thus all offsets 0 through stride-1 give a disjoint, exhaustive
partition of the canonical root cases.

For stride 8, offsets 0 through 4 each contain 4,686 roots, and offsets 5
through 7 each contain 4,685 roots. Their sum is:

  5 * 4686 + 3 * 4685 = 37485.

The driver checks each expected per-offset count, the complete set of offsets,
and the combined total. It requires zero exit status, exactly one terminal
PASS line, no FAIL output, the correct central class and denominator, and a
maximum numerator strictly below 999970 for every shard. It separately checks
that half-strip certification succeeded with deficit zero before any central
shard uses the generated table.

The central program's standalone optional arguments are offset and stride;
it does not itself validate them. Valid arguments satisfy stride > 0 and
0 <= offset < stride. The supplemental driver supplies and checks those
conditions. A successful single shard certifies only its own root cases.
Likewise, a central PASS alone does not establish certification of an arbitrary
input table; the preceding half-strip certification is part of the workflow.

The finite root count is taken before recursive refinement. Each successful
root includes all of the descendant cases required by the supplied verifier.
Its printed maximum is the largest accepted upper bound, including refined
descendants, rather than the largest rejected preliminary bound.

5. PROVENANCE OF THE RETAINED RUN
--------------------------------

The retained logs were produced by an end-to-end run of the included
check_sharded.py, starting from a fresh compilation and a new two-wall
table certification. The full supplemental workflow exited successfully.
The observed class-2 results exactly match the numerical record above.

Command:
  python3 anc/check_sharded.py --stride 8 --jobs 8 --output NEW_DIRECTORY
Start timestamp (UTC): 2026-11-24T21:31:16.869346+00:00
Compiler: c++ (Debian 14.2.0-19) 14.2.0
Table certification seconds: 262.602
Central sharded-check seconds: 39.531
Total seconds including compilation: 305.325
Certified table SHA-256:
  a83bc109d71bbdf71c8e41e63d6674a294999a9b924ffc430d87d08c7ac78c08

summary.json records absolute paths from the observed run as provenance.
The script locates inputs beside itself, so these paths need no editing
when reproducing the verification in another directory or on another host.
Generated executables and binary tables are omitted from this ancillary
package; the script rebuilds them. SHA256SUMS checks the bundled files.


==> anc/SHA256SUMS <==
7f852c2d581a92cb1d4c226bb8f74961a65281f2ebe1c83639788d479e8d9e06  README_verification.txt
f8f1da91f39c2fcca9308d6442189ee5388ffb273838805e4633ffab8caa98c4  center.cpp
e56cf884b56e531d79a40c9d410f752153a0aa1431d9c827ec6066c3fc7fb72f  check.sh
a3415157488b6273314b68db2ea61f727fd8309b519547ad845110334003a47d  check_sharded.py
9c5dc6ef6e67418214d72bcd2fe8a3d0c515814d15d6bd40806ea9aeac8cc97d  half_strip.cpp
9d9d5a8dbece7d3323fe2d400a1d0f71f3ef80b83a5e7417ffd2c9d0c9a1dbff  transfer.hpp
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/class_2_sharded/compile_center.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  verification/class_2_sharded/compile_half_strip.log
804f8be1813ccc616067311f907ed2af48672e11c692d01331d19d009d8e22d6  verification/class_2_sharded/half_two.log
4e0781e9e35b4dcadb0dd17fdc76b4641fcc299af3ca0fe24d23b6e3e8f91e84  verification/class_2_sharded/shard_00.log
18fc87ab8d8fc5437d885d151eba9743c0891648c162d43bea80b1efbdb5ed62  verification/class_2_sharded/shard_01.log
934787d7f5a4e8f7e18e2e4186095d6f9226c5d4d0c684d362d0f28361a34d3e  verification/class_2_sharded/shard_02.log
cfed20389de38e201eb536e717f04cb8f58bdc27618981d19d5c5249f3552cbe  verification/class_2_sharded/shard_03.log
a2ebc05947bf349716eba7ae7caef33942d0357c0357c304932d67d6b2f60529  verification/class_2_sharded/shard_04.log
a109ac5c9644bc62868c21832ecb1f892c1aa686cc940a0865539ffe8ee1b321  verification/class_2_sharded/shard_05.log
c58f55414830c351f6dfc75125bde986c322944cc93832569a5f5178fb2950b3  verification/class_2_sharded/shard_06.log
9637cc5fb3b72212eae7e363ae9ad1c4dea38ccb72a645f3e3f0ee6941527775  verification/class_2_sharded/shard_07.log
b8d190cb448fe00152fbe4a62597b95ec57c9e4a944b36a2c9d7a16563115459  verification/class_2_sharded/summary.json


==> anc/center.cpp <==
#include "transfer.hpp"
#include <unordered_map>
using Word = vector<Pin>;
vector<M> U(1296);
int wall = 0;
ll cutoff = 999970; // all costs in millionths
M endmat(bool fixed) {
  M A{};
  for (int i = 0; i < n; i++)
    for (int z = 0; z < n; z++)
      A[i][z] = fixed ? T[i][z] : 1;
  return A;
}
M makeA(const Word &w, int at, bool end) {
  M A = endmat(!end);
  for (int t = (int)w.size() - 1; t >= at; t--)
    A = add(A, w[t]);
  return A;
}
struct Msg {
  M A{}, S{};
  V m{}, lo{}, hi{};
};
Msg make(const Word &w, bool end) {
  Msg out;
  out.A = makeA(w, 0, end);
  V Z{};
  for (int i = 0; i < n; i++)
    for (int z = 0; z < n; z++)
      Z[z] += out.A[i][z];
  out.lo.fill(Q);
  for (int i = 0; i < n; i++)
    for (int z = 0; z < n; z++) {
      out.m[i] += out.A[i][z];
      out.lo[i] = min(out.lo[i], floordiv((big)Q * out.A[i][z], Z[z]));
      out.hi[i] = max(out.hi[i], ceildiv((big)Q * out.A[i][z], Z[z]));
    }
  out.m = quantize(out.m);
  if (w.size() >= 2)
    out.S = U[id(w[0], w[1])];
  else
    assert(end);
  if (w.empty())
    return out;
  if (end || w.size() >= 3) {
    Word sub(w.begin() + 1, w.end());
    M C = hamPlus(make(sub, end).S);
    auto up = Kern(makeA(w, 1, end), w.front()).bound(C);
    for (int i = 0; i < n; i++)
      for (int j = 0; j < i; j++)
        out.S[i][j] = out.S[j][i] = end ? up[i][j] : min(out.S[i][j], up[i][j]);
    metric(out.S);
  }
  return out;
}
unordered_map<unsigned long long, Msg> cache;
const Msg &get(const Word &w, bool end) {
  unsigned long long k = 1;
  for (auto b : w)
    k = k * 36 + 6 * b.a + b.b;
  k = 2 * k + end;
  auto it = cache.find(k);
  if (it != cache.end())
    return it->second;
  return cache.emplace(k, make(w, end)).first->second;
}
// Enclose each coordinate of the signed difference of the two central laws.
ll quick(const Msg &L, const Msg &R, int bot, const M &C, ll diam) {
  V w{}, lo{}, hi{}, p{}, r{};
  ll pl = 0, pu = 0, rl = 0, ru = 0, dl = 0, du = 0;
  for (int i = 0; i < n; i++) {
    if (st[i].b != bot) {
      w[i] = L.m[i] * R.m[i];
      lo[i] = floordiv((big)L.lo[i] * R.lo[i], Q);
      hi[i] = ceildiv((big)L.hi[i] * R.hi[i], Q);
    }
    if (st[i].a != 0) {
      p[i] = w[i];
      pl += lo[i];
      pu += hi[i];
    }
    if (st[i].a != 1) {
      r[i] = w[i];
      rl += lo[i];
      ru += hi[i];
    }
    if (st[i].a == 0) {
      dl += lo[i];
      du += hi[i];
    }
    if (st[i].a == 1) {
      dl -= hi[i];
      du -= lo[i];
    }
  }
  p = quantize(p);
  r = quantize(r);
  ll err = 0;
  for (int i = 0; i < n; i++) {
    ll l, u;
    if (st[i].a == 0) {
      l = -ceildiv((big)Q * hi[i], rl + hi[i] - lo[i]);
      u = -floordiv((big)Q * lo[i], ru + lo[i] - hi[i]);
    } else {
      ll l1 = floordiv((big)Q * lo[i], pu + lo[i] - hi[i]),
         u1 = ceildiv((big)Q * hi[i], pl + hi[i] - lo[i]);
      if (st[i].a == 1)
        l = l1, u = u1;
      else {
        ll x = floordiv((big)Q * dl, dl >= 0 ? ru : rl),
           y = ceildiv((big)Q * du, du >= 0 ? rl : ru);
        l = floordiv((big)x * (x >= 0 ? l1 : u1), Q);
        u = ceildiv((big)y * (y >= 0 ? u1 : l1), Q);
      }
    }
    ll d = p[i] - r[i];
    err += max(abs(l - d), abs(u - d));
  }
  return ceildiv(2 * (big)transport(p, r, C) + (big)diam * err, 2 * Q);
}
// Sharper enclosure by coupling the laws of the far anchors.
ll anchor(const Msg &L, const Msg &R, int bot, const M &C, ll diam) {
  ll mx = 0, loRat = 100 * Q, hiRat = 0;
  V pl{}, pu{};
  pl.fill(Q);
  for (int z = 0; z < n; z++)
    for (int t = 0; t < n; t++) {
      V p{}, r{};
      ll x = 0, y = 0;
      for (int i = 0; i < n; i++) {
        ll w = L.A[i][z] * R.A[i][t] * (st[i].b != bot);
        p[i] = w * (st[i].a != 0);
        r[i] = w * (st[i].a != 1);
        x += p[i];
        y += r[i];
      }
      loRat = min(loRat, floordiv((big)Q * x, y));
      hiRat = max(hiRat, ceildiv((big)Q * x, y));
      p = quantize(p);
      r = quantize(r);
      for (int i = 0; i < n; i++) {
        pu[i] = max(pu[i], r[i] + 1);
        pl[i] = min(pl[i], r[i] - 1);
      }
      ll wt = ceildiv((big)transport(p, r, C) + (big)n * diam, Q);
      mx = max(mx, wt);
      if (mx >= cutoff)
        return mx;
    }
  ll range = 0;
  for (int i = 0; i < n; i++)
    range += pu[i] - pl[i];
  ll delta = min(Q, ceildiv((big)Q * (hiRat - loRat), 4 * loRat));
  ll eta = min(Q, ceildiv(range, 2));
  return mx + ceildiv((big)diam * delta * eta, Q * Q);
}
long long calls[9][9]{}, cuts[9][9]{}, done = 0, iter = 0;
ll accepted = 0;
int depth = 5;
// If a prefix bound is insufficient, try its physical end and all possible next
// columns.
bool check(Word &l, Word &r, bool le, bool re, int bot) {
  auto &L = get(l, le);
  auto &R = get(r, re);
  int a = l.size(), b = r.size();
  calls[a][b]++;
  M C{};
  ll diam = 0;
  for (int i = 0; i < n; i++)
    for (int j = 0; j < n; j++)
      diam = max(diam, C[i][j] = D * ham[i][j] + L.S[i][j] + R.S[i][j]);
  ll v = quick(L, R, bot, C, diam);
  if (v >= cutoff)
    v = anchor(L, R, bot, C, diam);
  if (v < cutoff) {
    accepted = max(accepted, v);
    return true;
  }
  cuts[a][b]++;
  if ((le || a == depth) && (re || b == depth)) {
    printf("FAIL %lld %d %d, bottom %d, ", (long long)v, le, re, bot);
    for (auto p : l)
      printf("%d%d ", p.a, p.b);
    printf("| ");
    for (auto p : r)
      printf("%d%d ", p.a, p.b);
    puts("");
    return false;
  }
  bool left = !le && a < depth && (re || a <= b);
  if (!check(l, r, le || left, re || !left, bot))
    return false;
  auto &w = left ? l : r;
  for (int aa = 0; aa < 5; aa++)
    for (int bb = wall ? 5 : 0; bb < (wall ? 6 : 5); bb++) {
      Pin q{aa, bb};
      if (!proper(w.back(), q))
        continue;
      w.push_back(q);
      if (!check(l, r, le, re, bot))
        return false;
      w.pop_back();
    }
  return true;
}
bool canonical(const Word &l, const Word &r, int bot) {
  int u = bot == 2 ? 3 : 2;
  int p[6] = {0, 1, 2, 3, 4, 5};
  for (int i = u; i < 5; i++)
    p[i] = -1;
  for (auto w : {&l, &r})
    for (auto s : *w)
      for (auto c : {s.a, s.b})
        if (p[c] < 0) {
          if (c != u)
            return false;
          p[c] = u++;
        }
  return true;
}
void cases(vector<Word> &all, Word w, int avoid, int bot) {
  all.push_back(w);
  if (w.size() == 2)
    return;
  for (int a = 0; a < 5; a++)
    for (int b = wall ? 5 : 0; b < (wall ? 6 : 5); b++) {
      Pin p{a, b};
      if (w.empty() ? (a == avoid || (!wall && b == bot))
                    : !proper(w.back(), p))
        continue;
      w.push_back(p);
      cases(all, w, avoid, bot);
      w.pop_back();
    }
}
int main(int argc, char **argv) {
  assert(argc >= 3);
  init();
  int bot = atoi(argv[1]);
  wall = (bot == 5);
  assert(bot == 0 || bot == 2 || bot == 5);
  auto *f = fopen(argv[2], "rb");
  assert(f);
  assert(fread(U.data(), sizeof(M), U.size(), f) == U.size());
  fclose(f);
  int off = argc > 3 ? atoi(argv[3]) : 0, stride = argc > 4 ? atoi(argv[4]) : 1;
  vector<Word> L, R;
  cases(L, {}, 1, bot);
  cases(R, {}, 0, bot);
  printf("bottom %d, roots %zu x %zu\n", bot, L.size(), R.size());
  fflush(stdout);
  for (auto &l : L)
    for (auto &r : R) {
      if (!canonical(l, r, bot))
        continue;
      if (iter++ % stride != off)
        continue;
      if (!check(l, r, l.size() < 2, r.size() < 2, bot))
        return 2;
      if (++done % 500 == 0) {
        printf("%lld checked, maximum accepted %lld, cached %zu, counts", done,
               (long long)accepted, cache.size());
        for (int a = 2; a <= 5; a++)
          for (int b = max(2, a - 1); b <= a; b++)
            printf(" %lld/%lld", cuts[a][b], calls[a][b]);
        puts("");
        fflush(stdout);
      }
    }
  printf("PASS bottom %d, root cases %lld, maximum upper bound %lld/%lld\n",
         bot, done, (long long)accepted, (long long)D);
}


==> anc/check.sh <==
#!/bin/sh
set -eu
src=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
build=$(mktemp -d)
trap 'rm -rf -- "$build"' EXIT
compiler=${CXX:-c++}
"$compiler" -std=c++17 -O3 -ftrapv "$src/half_strip.cpp" -o "$build/half_strip"
"$compiler" -std=c++17 -O3 -ftrapv "$src/center.cpp" -o "$build/center"
"$build/half_strip" 5 0 "$build/two.bin"
"$build/half_strip" 4 1 "$build/one.bin"
"$build/center" 0 "$build/two.bin"
"$build/center" 2 "$build/two.bin"
"$build/center" 5 "$build/one.bin"


==> anc/check_sharded.py <==
#!/usr/bin/env python3
"""Certify the two-wall table and completely check central class b=2 in shards.

Place beside transfer.hpp, half_strip.cpp, and center.cpp. Requires Python 3
and a C++17 compiler supporting -ftrapv. Uses no third-party Python packages.
The existing check.sh remains the full check of both tables and all classes.
"""

import argparse
import concurrent.futures
import datetime
import hashlib
import json
import os
from pathlib import Path
import platform
import re
import shutil
import subprocess
import sys
import time


SOURCE_DIR = Path(__file__).resolve().parent
EXPECTED_ROOTS = 37485
DENOMINATOR = 1000000
CUTOFF = 999970
PUBLISHED_MAXIMUM = 999962
FLAGS = ["-std=c++17", "-O3", "-ftrapv"]
PASS = re.compile(r"^PASS bottom (\d+), root cases (\d+), maximum upper bound (\d+)/(\d+)$", re.MULTILINE)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def run_logged(command, log_path):
    start = time.monotonic()
    with log_path.open("w") as log:
        process = subprocess.run(command, stdout=log, stderr=subprocess.STDOUT)
    return process.returncode, time.monotonic() - start


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--stride", type=int, default=8, help="number of shards; default 8")
    parser.add_argument("--jobs", type=int, default=8, help="maximum concurrent shards; default 8")
    parser.add_argument("--compiler", default=os.environ.get("CXX", "c++"), help="C++ compiler executable")
    parser.add_argument("--output", type=Path, help="new output directory; defaults to a timestamped directory in the current directory")
    args = parser.parse_args()
    if not 1 <= args.stride <= EXPECTED_ROOTS:
        parser.error(f"--stride must be between 1 and {EXPECTED_ROOTS}")
    if args.jobs < 1:
        parser.error("--jobs must be positive")
    compiler = shutil.which(args.compiler)
    if compiler is None:
        parser.error(f"compiler executable not found: {args.compiler}")
    for name in ("transfer.hpp", "half_strip.cpp", "center.cpp"):
        if not (SOURCE_DIR / name).is_file():
            parser.error(f"missing source beside this script: {name}")

    started_at = datetime.datetime.now(datetime.timezone.utc)
    output = (args.output or Path.cwd() / started_at.strftime("sharded-results-%Y%m%dT%H%M%S.%fZ")).resolve()
    if output.exists():
        parser.error(f"output directory already exists: {output}")
    output.mkdir(parents=True)
    source = output / "source"
    source.mkdir()
    for name in ("transfer.hpp", "half_strip.cpp", "center.cpp", "check_sharded.py"):
        shutil.copyfile(SOURCE_DIR / name, source / name)
    hashes = {path.name: digest(path) for path in sorted(source.iterdir())}
    summary = {
        "status": "RUNNING", "bottom": 2, "opposite_pin_class": [2, 3, 4],
        "stride": args.stride, "jobs": min(args.jobs, args.stride),
        "started_at_utc": started_at.isoformat(), "source_sha256": hashes,
        "compile_flags": FLAGS, "platform": platform.platform(), "python": sys.version,
    }
    total_start = time.monotonic()
    summary_path = output / "summary.json"
    try:
        summary["compiler"] = subprocess.check_output([compiler, "--version"], text=True)
        summary["compile_commands"] = []
        for name in ("half_strip", "center"):
            command = [compiler, *FLAGS, str(source / (name + ".cpp")), "-o", str(output / name)]
            summary["compile_commands"].append(command)
            code, _ = run_logged(command, output / ("compile_" + name + ".log"))
            require(code == 0, f"compilation failed for {name}; see its compile log")
        summary["executable_sha256"] = {name: digest(output / name) for name in ("half_strip", "center")}
        print("Certifying the two-wall half-strip table from zero...", flush=True)
        table = output / "two.bin"
        command = [str(output / "half_strip"), "5", "0", str(table)]
        code, seconds = run_logged(command, output / "half_two.log")
        text = (output / "half_two.log").read_text()
        require(code == 0, "half-strip certification exited unsuccessfully")
        require("K 5 wall 0 words 13846" in text, "unexpected half-strip prefix count or class")
        epochs = re.findall(r"^epoch (\d+) deficit (\d+) max (\d+)$", text, re.MULTILINE)
        require(bool(epochs), "missing half-strip epoch output")
        epoch, deficit, maximum = map(int, epochs[-1])
        require(deficit == 0, "half-strip table was not certified")
        require(table.is_file() and table.stat().st_size > 0, "certified table was not written")
        table_hash = digest(table)
        summary["half_strip"] = {
            "command": command, "exit_code": code, "K": 5, "wall": 0,
            "canonical_prefixes": 13846, "certified_epoch": epoch, "deficit": deficit,
            "maximum_numerator": maximum, "denominator": DENOMINATOR,
            "elapsed_seconds": seconds, "table_sha256": table_hash,
            "log": "half_two.log", "log_sha256": digest(output / "half_two.log"),
        }
        print(f"Table certified at epoch {epoch}; running all {args.stride} shards of bottom 2.", flush=True)

        def run_shard(offset):
            require(0 <= offset < args.stride, "invalid shard offset")
            command = [str(output / "center"), "2", str(table), str(offset), str(args.stride)]
            log_path = output / f"shard_{offset:02d}.log"
            code, seconds = run_logged(command, log_path)
            text = log_path.read_text()
            matches = list(PASS.finditer(text))
            expected = (EXPECTED_ROOTS - 1 - offset) // args.stride + 1
            row = {
                "offset": offset, "stride": args.stride, "exit_code": code,
                "expected_roots": expected, "elapsed_seconds": seconds,
                "command": command, "log": log_path.name, "log_sha256": digest(log_path),
            }
            errors = []
            if code != 0:
                errors.append(f"nonzero exit status {code}")
            if "FAIL" in text:
                errors.append("FAIL output")
            if len(matches) != 1 or text.rstrip().splitlines()[-1:] != ([matches[0].group()] if matches else []):
                errors.append("expected exactly one terminal PASS line")
            else:
                bottom, count, numerator, denominator = map(int, matches[0].groups())
                row.update(bottom=bottom, roots=count, maximum_numerator=numerator, denominator=denominator)
                if bottom != 2 or count != expected or denominator != DENOMINATOR:
                    errors.append("class, root count, or denominator mismatch")
                if not 0 <= numerator < CUTOFF:
                    errors.append("accepted bound does not satisfy the strict cutoff")
            row["errors"] = errors
            row["status"] = "FAIL" if errors else "PASS"
            return row

        central_start = time.monotonic()
        rows = []
        with concurrent.futures.ThreadPoolExecutor(max_workers=min(args.jobs, args.stride)) as pool:
            futures = [pool.submit(run_shard, offset) for offset in range(args.stride)]
            for future in concurrent.futures.as_completed(futures):
                row = future.result()
                rows.append(row)
                print(f"offset {row['offset']}: {row['status']}, roots {row.get('roots', 'missing')}, maximum {row.get('maximum_numerator', 'missing')}/{DENOMINATOR}", flush=True)
        rows.sort(key=lambda row: row["offset"])
        summary["central_elapsed_seconds"] = time.monotonic() - central_start
        summary["shards"] = rows
        summary["all_offsets_present_once"] = [row["offset"] for row in rows] == list(range(args.stride))
        summary["canonical_roots"] = sum(row.get("roots", 0) for row in rows)
        summary["expected_canonical_roots"] = EXPECTED_ROOTS
        summary["maximum_numerator"] = max(row.get("maximum_numerator", 0) for row in rows)
        summary["denominator"] = DENOMINATOR
        summary["strict_cutoff_numerator"] = CUTOFF
        summary["matches_published_maximum"] = summary["maximum_numerator"] == PUBLISHED_MAXIMUM
        require(all(row["status"] == "PASS" for row in rows), "one or more shards failed")
        require(summary["all_offsets_present_once"], "missing or duplicated offsets")
        require(summary["canonical_roots"] == EXPECTED_ROOTS, "incomplete canonical-root coverage")
        require(digest(table) == table_hash, "table changed during central verification")
        require(all(digest(source / name) == value for name, value in hashes.items()), "source snapshot changed")
        summary["status"] = "PASS"
    except Exception as error:
        summary["status"] = "FAIL"
        summary["error"] = str(error)
        print(f"FAIL: {error}", file=sys.stderr, flush=True)
    finally:
        summary["total_elapsed_seconds"] = time.monotonic() - total_start
        summary_path.write_text(json.dumps(summary, indent=2) + "\n")
    if summary["status"] == "PASS":
        print(f"PASS complete class 2: {summary['canonical_roots']} roots, maximum {summary['maximum_numerator']}/{DENOMINATOR}", flush=True)
    print(f"Results: {summary_path}", flush=True)
    return 0 if summary["status"] == "PASS" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/half_strip.cpp <==
#include "transfer.hpp"
using Table = vector<M>;
using Word = vector<Pin>;
int K = 4, wall = 0;
M endpoint(bool anchor) {
  M A{};
  for (int i = 0; i < n; i++)
    for (int j = 0; j < n; j++)
      A[i][j] = anchor ? T[i][j] : 1;
  return A;
}
M suffixA(const Word &w, int from, bool open) {
  auto A = endpoint(!open);
  for (int i = static_cast<int>(w.size()) - 1; i >= from; i--)
    A = add(A, w[i]);
  return A;
}
M tailShort(const Word &w, size_t k) {
  if (k == w.size())
    return {};
  auto c = hamPlus(tailShort(w, k + 1));
  auto a = suffixA(w, k + 1, true);
  auto val = Kern(a, w[k]).bound(c);
  metric(val);
  return val;
}
int canonical(const Word &w) {
  int idx = 0, perm[6] = {-1, -1, -1, -1, -1, 5};
  for (auto p : w)
    for (int x : {p.a, p.b}) {
      if (perm[x] < 0)
        perm[x] = idx++;
      if (perm[x] != x)
        return false;
    }
  return true;
}
struct Item {
  int src, dst;
  Kern k;
  Item(const Word &w)
      : src(id(w[0], w[1])), dst(id(w[1], w[2])),
        k(suffixA(w, 1, false), w[0]) {}
};
vector<Item> items;
Table base(1296);
void maxmat(M &x, const M &y) {
  for (int i = 0; i < n; i++)
    for (int j = 0; j < i; j++)
      x[i][j] = x[j][i] = max(x[i][j], y[i][j]);
}
void enumw(Word &w) {
  if (w.size() >= 2 && w.size() < K)
    maxmat(base[id(w[0], w[1])], tailShort(w, 0));
  if (w.size() == K) {
    items.emplace_back(w);
    return;
  }
  for (int a = 0; a < 5; a++)
    for (int b = wall ? 5 : 0; b < (wall ? 6 : 5); b++) {
      Pin p{a, b};
      if (!w.empty() && !proper(w.back(), p))
        continue;
      w.push_back(p);
      if (canonical(w))
        enumw(w);
      w.pop_back();
    }
}
vector<array<int, n>> permind;
vector<array<int, 6>> perms;
void permsInit() {
  array<int, 6> perm{0, 1, 2, 3, 4, 5};
  do {
    array<int, n> p{};
    for (int i = 0; i < n; i++)
      p[i] = ng[perm[st[i].a]][perm[st[i].b]];
    permind.push_back(p);
    perms.push_back(perm);
  } while (next_permutation(perm.begin(), perm.begin() + 5));
}
void expand(Table &tab) {
  Table out(1296);
  for (int a = 0; a < 5; a++)
    for (int b = wall ? 5 : 0; b < (wall ? 6 : 5); b++)
      for (int c = 0; c < 5; c++)
        for (int d = wall ? 5 : 0; d < (wall ? 6 : 5); d++) {
          Word w{{a, b}, {c, d}};
          if (!proper(w[0], w[1]) || !canonical(w))
            continue;
          auto &h = tab[id(w[0], w[1])];
          for (int s = 0; s < perms.size(); s++) {
            auto &q = perms[s];
            auto &m = out[id({q[a], q[b]}, {q[c], q[d]})];
            auto &p = permind[s];
            for (int i = 0; i < n; i++)
              for (int j = 0; j < i; j++)
                m[p[i]][p[j]] = m[p[j]][p[i]] = max(m[p[i]][p[j]], h[i][j]);
          }
        }
  for (auto &x : out)
    metric(x);
  tab.swap(out);
}
// Base cases and the inductive inequality, indexed by the first two boundary
// columns.
Table eval(const Table &U) {
  Table v = base, C = U;
  for (auto &x : C)
    x = hamPlus(x);
  for (auto &w : items)
    maxmat(v[w.src], w.k.bound(C[w.dst]));
  expand(v);
  return v;
}
int main(int argc, char **argv) {
  if (argc > 1)
    K = atoi(argv[1]);
  if (argc > 2)
    wall = atoi(argv[2]);
  assert(argc == 4);
  assert((K == 5 && wall == 0) || (K == 4 && wall == 1));
  int maxep = 25;
  init();
  permsInit();
  Word w;
  enumw(w);
  printf("K %d wall %d words %zu\n", K, wall, items.size());
  fflush(stdout);
  Table u(1296); // Generate a supersolution starting from the zero table.
  for (int ep = 0; ep <= maxep; ep++) {
    if (ep == maxep || ep % 6 == 5) {
      for (auto &m : u) {
        for (int i = 0; i < n; i++)
          for (int j = 0; j < i; j++)
            m[i][j] = m[j][i] =
                m[i][j] + (m[i][j] + 1999) / 2000 + (m[i][j] > 0);
        metric(m);
      }
    }
    Table v = eval(u);
    ll delta = 0, high = 0;
    for (int k = 0; k < 1296; k++)
      for (int i = 0; i < n; i++)
        for (int j = 0; j < i; j++) {
          delta = max(delta, v[k][i][j] - u[k][i][j]);
          high = max(high, u[k][i][j]);
        }
    printf("epoch %d deficit %lld max %lld\n", ep, (long long)delta,
           (long long)high);
    fflush(stdout);
    if (delta == 0) {
      FILE *f = fopen(argv[3], "wb");
      assert(f);
      assert(fwrite(u.data(), sizeof(M), u.size(), f) == u.size());
      assert(!fclose(f));
      return 0;
    }
    u.swap(v);
  }
  return 2;
}


==> anc/transfer.hpp <==
// Exact finite arithmetic for the two-row coupling certificate.
// Q scales probability bounds, D scales expected Hamming distances.
// Transportation costs are upper bounds from feasible integral flows.
#pragma once
#ifdef NDEBUG
#error "This verifier requires assertions to be enabled."
#endif
#include <algorithm>
#include <array>
#include <cassert>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <limits>
#include <vector>
using namespace std;
using ll = int64_t;
using big = __int128;
constexpr int n = 20;
constexpr ll Q = 10000000, D = 1000000; // probability and distance denominators
using V = array<ll, n>;
using M = array<V, n>;
struct Pin {
  int a, b;
};
struct S {
  int a, b;
};
array<S, n> st;
int ng[6][6];
int ham[n][n], T[n][n];
void init() {
  int k = 0;
  for (int a = 0; a < 5; a++)
    for (int b = 0; b < 5; b++)
      if (a != b) {
        st[k] = {a, b};
        ng[a][b] = k++;
      }
  for (int i = 0; i < n; i++)
    for (int j = 0; j < n; j++)
      T[i][j] = (ham[i][j] = (st[i].a != st[j].a) + (st[i].b != st[j].b)) == 2;
}
bool legal(int j, Pin p) { return st[j].a != p.a && st[j].b != p.b; }
bool proper(Pin x, Pin y) { return x.a != y.a && (x.b == 5 || x.b != y.b); }
int id(Pin p, Pin q) { return (p.a * 6 + p.b) * 36 + q.a * 6 + q.b; }
// Prepend a boundary column to a suffix transfer matrix.
M add(const M &a, Pin p) {
  M out{};
  for (int i = 0; i < n; i++)
    for (int j = 0; j < n; j++)
      if (T[i][j] && legal(j, p))
        for (int z = 0; z < n; z++)
          out[i][z] += a[j][z];
  return out;
}
// A true Wasserstein distance satisfies the triangle inequality.
void metric(M &c) {
  for (int k = 0; k < n; k++)
    for (int i = 0; i < n; i++)
      for (int j = 0; j < i; j++)
        c[i][j] = c[j][i] = min(c[i][j], c[i][k] + c[k][j]);
}
ll ceildiv(big a, ll b) {
  assert(b > 0);
  big r = a / b + (a % b > 0);
  assert(r >= numeric_limits<ll>::min() && r <= numeric_limits<ll>::max());
  return static_cast<ll>(r);
}
ll floordiv(big a, ll b) { return -ceildiv(-a, b); }
// Round cumulative masses down, then take differences. Total mass is exactly Q.
V quantize(V a) {
  ll z = 0, old = 0, acc = 0;
  for (ll x : a)
    z += x;
  assert(z > 0);
  for (auto &x : a) {
    acc += x;
    ll cur = (big)acc * Q / z;
    x = cur - old;
    old = cur;
  }
  assert(old == Q);
  return a;
}
// Any complete transportation is a rigorous upper bound. All updates below are
// integral.
ll transport(const V &p, const V &r, const M &C) {
  int I[n], J[n], nx = 0, ny = 0;
  ll sup[n]{}, dem[n]{}, f[n][n]{}, px[n]{}, py[n]{}, ret = 0;
  for (int i = 0; i < n; i++) {
    ll x = p[i] - r[i];
    if (x > 0) {
      I[nx] = i;
      sup[nx++] = x;
    } else if (x < 0) {
      J[ny] = i;
      dem[ny++] = -x;
    }
  }
  if (!nx || !ny) {
    assert(!nx && !ny);
    return 0;
  }
  if (nx == 1) {
    for (int j = 0; j < ny; j++)
      ret += dem[j] * C[I[0]][J[j]];
    return ret;
  }
  if (ny == 1) {
    for (int i = 0; i < nx; i++)
      ret += sup[i] * C[I[i]][J[0]];
    return ret;
  }
  constexpr ll inf = 1ll << 50;
  for (int it = 0;; it++) {
    assert(it < 2000);
    bool visx[n]{}, visy[n]{};
    ll dx[n], dy[n];
    int prex[n], prey[n], ss = -1;
    bool unfinished = false;
    for (int i = 0; i < nx; i++) {
      unfinished |= sup[i] != 0;
      dx[i] = sup[i] ? 0 : inf;
      prex[i] = -1;
    }
    if (!unfinished)
      break;
    for (int j = 0; j < ny; j++) {
      dy[j] = inf;
      prey[j] = -1;
    }
    for (int k = 0; k < nx + ny; k++) {
      int u = -1, g = -1;
      ll best = inf;
      for (int i = 0; i < nx; i++)
        if (!visx[i] && dx[i] < best) {
          best = dx[i];
          u = i;
          g = 0;
        }
      for (int j = 0; j < ny; j++)
        if (!visy[j] && dy[j] < best) {
          best = dy[j];
          u = j;
          g = 1;
        }
      if (u < 0)
        break;
      if (g == 0) {
        visx[u] = 1;
        for (int j = 0; j < ny; j++) {
          ll d = best + C[I[u]][J[j]] + px[u] - py[j];
          if (d < dy[j]) {
            dy[j] = d;
            prey[j] = u;
          }
        }
      } else {
        visy[u] = 1;
        if (dem[u]) {
          ss = u;
          break;
        }
        for (int i = 0; i < nx; i++)
          if (f[i][u]) {
            ll d = best - C[I[i]][J[u]] + py[u] - px[i];
            if (d < dx[i]) {
              dx[i] = d;
              prex[i] = u;
            }
          }
      }
    }
    assert(ss >= 0);
    for (int i = 0; i < nx; i++)
      px[i] += min(dx[i], dy[ss]);
    for (int j = 0; j < ny; j++)
      py[j] += min(dy[j], dy[ss]);
    ll amt = dem[ss];
    int j = ss;
    for (;;) {
      int i = prey[j];
      assert(i >= 0);
      if (prex[i] < 0) {
        amt = min(amt, sup[i]);
        break;
      }
      j = prex[i];
      amt = min(amt, f[i][j]);
    }
    assert(amt > 0);
    j = ss;
    while (true) {
      int i = prey[j];
      f[i][j] += amt;
      if (prex[i] < 0) {
        sup[i] -= amt;
        break;
      }
      j = prex[i];
      f[i][j] -= amt;
    }
    dem[ss] -= amt;
  }
  for (int i = 0; i < nx; i++)
    for (int j = 0; j < ny; j++)
      ret += f[i][j] * C[I[i]][J[j]];
#ifndef NDEBUG
  for (int j = 0; j < ny; j++) {
    ll x = 0;
    for (int i = 0; i < nx; i++)
      x += f[i][j];
    assert(x == r[J[j]] - p[J[j]]);
  }
  for (int i = 0; i < nx; i++) {
    ll x = 0;
    for (int j = 0; j < ny; j++)
      x += f[i][j];
    assert(x == p[I[i]] - r[I[i]]);
  }
#endif
  return ret;
}
// Compare the laws of the next column for two starting columns. A column of A
// is a suffix conditioned on a fixed far anchor. Mixtures include all longer
// suffixes.
struct Kern {
  M p{},
      err2{}; // units Q: err2 bounds the L1 distance of the signed difference
  Kern(const M &A, Pin p0) {
    M B{}, qlo{}, qhi{};
    V zz{};
    for (int i = 0; i < n; i++)
      for (int j = 0; j < n; j++)
        if (T[i][j] && legal(j, p0))
          for (int z = 0; z < n; z++) {
            B[i][z] += A[j][z];
            p[i][j] += A[j][z];
          }
    for (int i = 0; i < n; i++) {
      p[i] = quantize(p[i]);
      for (int j = 0; j < n; j++)
        if (T[i][j] && legal(j, p0)) {
          ll lo = Q, hi = 0;
          for (int z = 0; z < n; z++) {
            assert(B[i][z] > 0);
            lo = min(lo, floordiv((big)A[j][z] * Q, B[i][z]));
            hi = max(hi, ceildiv((big)A[j][z] * Q, B[i][z]));
          }
          qlo[i][j] = lo;
          qhi[i][j] = hi;
        }
    }
    for (int i = 0; i < n; i++)
      for (int j = 0; j < i; j++) {
        ll loRatio = 10 * Q, hiRatio = 0;
        for (int z = 0; z < n; z++) {
          loRatio = min(loRatio, floordiv((big)Q * B[i][z], B[j][z]));
          hiRatio = max(hiRatio, ceildiv((big)Q * B[i][z], B[j][z]));
        }
        ll e = 0;
        for (int s = 0; s < n; s++) {
          ll l, u;
          if (!T[i][s]) {
            l = -qhi[j][s];
            u = -qlo[j][s];
          } else if (!T[j][s]) {
            l = qlo[i][s];
            u = qhi[i][s];
          } else {
            ll a = Q - hiRatio, b = Q - loRatio;
            l = floordiv((big)a * (a < 0 ? qhi[i][s] : qlo[i][s]), Q);
            u = ceildiv((big)b * (b < 0 ? qlo[i][s] : qhi[i][s]), Q);
          }
          ll nom = p[i][s] - p[j][s];
          e += max(abs(l - nom), abs(u - nom));
        }
        err2[i][j] = err2[j][i] = e;
      }
  }
  M bound(const M &cost) const {
    M z{};
    ll diam = 0;
    for (auto &v : cost)
      for (auto x : v)
        diam = max(diam, x);
    for (int i = 0; i < n; i++)
      for (int j = 0; j < i; j++)
        z[i][j] = z[j][i] = ceildiv(2 * (big)transport(p[i], p[j], cost) +
                                        (big)diam * err2[i][j],
                                    2 * Q);
    return z;
  }
};
M hamPlus(M c) {
  for (int i = 0; i < n; i++)
    for (int j = 0; j < n; j++)
      c[i][j] += ham[i][j] * D;
  return c;
}


==> anc/verification/class_2_sharded/summary.json <==
{
  "status": "PASS",
  "bottom": 2,
  "opposite_pin_class": [
    2,
    3,
    4
  ],
  "stride": 8,
  "jobs": 8,
  "started_at_utc": "2026-11-24T21:31:16.869346+00:00",
  "source_sha256": {
    "center.cpp": "f8f1da91f39c2fcca9308d6442189ee5388ffb273838805e4633ffab8caa98c4",
    "check_sharded.py": "a3415157488b6273314b68db2ea61f727fd8309b519547ad845110334003a47d",
    "half_strip.cpp": "9c5dc6ef6e67418214d72bcd2fe8a3d0c515814d15d6bd40806ea9aeac8cc97d",
    "transfer.hpp": "9d9d5a8dbece7d3323fe2d400a1d0f71f3ef80b83a5e7417ffd2c9d0c9a1dbff"
  },
  "compile_flags": [
    "-std=c++17",
    "-O3",
    "-ftrapv"
  ],
  "platform": "Linux-6.18.57-x86_64-with-glibc2.41",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "compiler": "c++ (Debian 14.2.0-19) 14.2.0\nCopyright (C) 2024 Free Software Foundation, Inc.\nThis is free software; see the source for copying conditions.  There is NO\nwarranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.\n\n",
  "compile_commands": [
    [
      "/usr/bin/c++",
      "-std=c++17",
      "-O3",
      "-ftrapv",
      "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/source/half_strip.cpp",
      "-o",
      "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/half_strip"
    ],
    [
      "/usr/bin/c++",
      "-std=c++17",
      "-O3",
      "-ftrapv",
      "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/source/center.cpp",
      "-o",
      "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center"
    ]
  ],
  "executable_sha256": {
    "half_strip": "117c9331a41d577223209703d8509883cacabef88867e2be94d3918466bc85a3",
    "center": "2fddcd3949958c495a9b0c8a11785b7bd423434f1a9f89d4ae6995c9658088c8"
  },
  "half_strip": {
    "command": [
      "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/half_strip",
      "5",
      "0",
      "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin"
    ],
    "exit_code": 0,
    "K": 5,
    "wall": 0,
    "canonical_prefixes": 13846,
    "certified_epoch": 11,
    "deficit": 0,
    "maximum_numerator": 1587253,
    "denominator": 1000000,
    "elapsed_seconds": 262.6017213979999,
    "table_sha256": "a83bc109d71bbdf71c8e41e63d6674a294999a9b924ffc430d87d08c7ac78c08",
    "log": "half_two.log",
    "log_sha256": "804f8be1813ccc616067311f907ed2af48672e11c692d01331d19d009d8e22d6"
  },
  "central_elapsed_seconds": 39.53136360999997,
  "shards": [
    {
      "offset": 0,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4686,
      "elapsed_seconds": 35.22476604000008,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "0",
        "8"
      ],
      "log": "shard_00.log",
      "log_sha256": "4e0781e9e35b4dcadb0dd17fdc76b4641fcc299af3ca0fe24d23b6e3e8f91e84",
      "bottom": 2,
      "roots": 4686,
      "maximum_numerator": 999962,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 1,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4686,
      "elapsed_seconds": 39.51640545399982,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "1",
        "8"
      ],
      "log": "shard_01.log",
      "log_sha256": "18fc87ab8d8fc5437d885d151eba9743c0891648c162d43bea80b1efbdb5ed62",
      "bottom": 2,
      "roots": 4686,
      "maximum_numerator": 999900,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 2,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4686,
      "elapsed_seconds": 39.1076447370001,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "2",
        "8"
      ],
      "log": "shard_02.log",
      "log_sha256": "934787d7f5a4e8f7e18e2e4186095d6f9226c5d4d0c684d362d0f28361a34d3e",
      "bottom": 2,
      "roots": 4686,
      "maximum_numerator": 999928,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 3,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4686,
      "elapsed_seconds": 26.2754538449999,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "3",
        "8"
      ],
      "log": "shard_03.log",
      "log_sha256": "cfed20389de38e201eb536e717f04cb8f58bdc27618981d19d5c5249f3552cbe",
      "bottom": 2,
      "roots": 4686,
      "maximum_numerator": 999912,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 4,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4686,
      "elapsed_seconds": 34.54368367300003,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "4",
        "8"
      ],
      "log": "shard_04.log",
      "log_sha256": "a2ebc05947bf349716eba7ae7caef33942d0357c0357c304932d67d6b2f60529",
      "bottom": 2,
      "roots": 4686,
      "maximum_numerator": 999928,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 5,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4685,
      "elapsed_seconds": 34.601268524000034,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "5",
        "8"
      ],
      "log": "shard_05.log",
      "log_sha256": "a109ac5c9644bc62868c21832ecb1f892c1aa686cc940a0865539ffe8ee1b321",
      "bottom": 2,
      "roots": 4685,
      "maximum_numerator": 999925,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 6,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4685,
      "elapsed_seconds": 33.95300830600013,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "6",
        "8"
      ],
      "log": "shard_06.log",
      "log_sha256": "c58f55414830c351f6dfc75125bde986c322944cc93832569a5f5178fb2950b3",
      "bottom": 2,
      "roots": 4685,
      "maximum_numerator": 999961,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    },
    {
      "offset": 7,
      "stride": 8,
      "exit_code": 0,
      "expected_roots": 4685,
      "elapsed_seconds": 25.926330037999833,
      "command": [
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/center",
        "2",
        "/workspace/scratch/e669b30f447b/appendix_update/tmp/portable_run/two.bin",
        "7",
        "8"
      ],
      "log": "shard_07.log",
      "log_sha256": "9637cc5fb3b72212eae7e363ae9ad1c4dea38ccb72a645f3e3f0ee6941527775",
      "bottom": 2,
      "roots": 4685,
      "maximum_numerator": 999908,
      "denominator": 1000000,
      "errors": [],
      "status": "PASS"
    }
  ],
  "all_offsets_present_once": true,
  "canonical_roots": 37485,
  "expected_canonical_roots": 37485,
  "maximum_numerator": 999962,
  "denominator": 1000000,
  "strict_cutoff_numerator": 999970,
  "matches_published_maximum": true,
  "total_elapsed_seconds": 305.3248137799999
}

